A Sequential Game Framework for Target Tracking

This paper investigates the application of game-theoretic principles combined with advanced Kalman filtering techniques to enhance maritime target tracking systems. Specifically, the paper presents a two-player, imperfect information, non-cooperative, sequential game framework for optimal decision making for a tracker and an evader. The paper also investigates the effectiveness of this game-theoretic decision making framework by comparing it with single-objective optimisation methods based on minimising tracking uncertainty. Rather than modelling a zero-sum game between the tracker and the evader, which presupposes the availability of perfect information, in this paper we model both the tracker and the evader as playing separate zero-sum games at each time step with an internal (and imperfect) model of the other player. The study defines multi-faceted winning criteria for both tracker and evader, and computes winning percentages for both by simulating their interaction for a range of speed ratios. The results indicate that game theoretic decision making improves the win percentage of the tracker compared to traditional covariance minimization procedures in all cases, regardless of the speed ratios and the actions of the evader. In the case of the evader, we find that a simpler linear escape action is most effective for the evader in most scenarios. Overall, the results indicate that the presented sequential-game based decision making framework significantly improves win percentages for a player in scenarios where that player does not have inherent advantages in terms of starting position, speed ratio, or available time (to track / escape), highlighting that game theoretic decision making is particularly useful in scenarios where winning by using more traditional decision making procedures is highly unlikely.

==> createfigure.m <==
function createfigure(X1, YMatrix1)
%CREATEFIGURE(X1, YMatrix1)
%  X1:  vector of plot x data
%  YMATRIX1:  matrix of plot y data

%  Auto-generated by MATLAB on 27-May-2024 20:55:59

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1);
hold(axes1,'on');

% Create multiple line objects using matrix input to plot
plot1 = plot(X1,YMatrix1,'Parent',axes1);
set(plot1(1),'DisplayName','t=2,e=1','Marker','o','Color',[0 0 1]);
set(plot1(2),'DisplayName','t=3,e=1','Marker','x','Color',[1 0 0]);
set(plot1(3),'DisplayName','t=2,e=2','Marker','+','Color',[0 1 0]);
set(plot1(4),'DisplayName','t=3,e=2','Marker','*','Color',[1 0 1]);
set(plot1(5),'DisplayName','t=2,e=3','Marker','square','Color',[0 0 0]);
set(plot1(6),'DisplayName','t=3,e=3','Marker','diamond','Color',[0 1 1]);

% Create ylabel
ylabel('Average Stop Time');

% Create xlabel
xlabel('Evader Velocity (% of Tracker Velocity v_t_param)');

% Create title
title('Average Stop Time vs. Evader Velocity for Different Switch Combinations');

grid(axes1,'on');
hold(axes1,'off');
% Create legend
legend(axes1,'show');


